Combinatorial Optimization with Quantum Computers

Quantum computers leverage the principles of quantum mechanics to do computation with a potential advantage over classical computers. While a single classical computer transforms one particular binary input into an output after applying one operator to the input, a quantum computer can apply the operator to a superposition of binary strings to provide a superposition of binary outputs, doing computation apparently in parallel. This feature allows quantum computers to speed up the computation compared to classical algorithms. Unsurprisingly, quantum algorithms have been proposed to solve optimization problems in quantum computers. Furthermore, a family of quantum machines called quantum annealers are specially designed to solve optimization problems. In this paper, we provide an introduction to quantum optimization from a practical point of view. We introduce the reader to the use of quantum annealers and quantum gate-based machines to solve optimization problems.

==> code/build-ansatz.py <==
# The QAOA's Ansatz Wrapper
def build_ansatz(theta):
  # Parameters of the QAOA's Ansatz
  num_qubits = 3
  qaoa_depth = len(theta)//2
  # Construct the QAOA's Circuit
  circuit = QuantumCircuit(num_qubits)
  gamma = theta[:qaoa_depth]
  beta = theta[qaoa_depth:]
  # Layer of Hadamard gates
  for i in range(0, num_qubits):
    circuit.h(i)
  # Construct QAOA layers
  for i in range(0,qaoa_depth):
    # Unitary depending on problem Hamiltonian
    circuit.rz(-4 * gamma[i],0)
    circuit.rz(-5 * gamma[i],1)
    circuit.cx(0,1)
    circuit.cx(1,2)
    circuit.rz(-9 * gamma[i],2)
    circuit.cx(1,2)
    circuit.cx(0,1)
    # Construct the mixer
    for qbit in range(0,num_qubits):
      circuit.rx(2 * beta[i], qbit)
  # Apply measurement to all qubits
  circuit.measure_all()
  return circuit


==> code/classical-obj.py <==
# Classical objective function
def classical_obj_fn(theta, num_executions=1000):
  # Objective function to evaluate after sampling
  def objective_function(x):
    return -9 +13*x[0] +14*x[1] +9*x[2] \
           -18*x[0]*x[1] -18*x[0]*x[2] -18*x[1]*x[2] \
           +36*x[0]*x[1]*x[2]

  # Create the Ansatz
  circuit = build_ansatz(theta)
  # Execute the Circuit
  sampled_solutions = quantum_device.run(circuit, nshots = num_executions).\
                        result().get_counts()
  # Compute the average value of the objective function for sampled solutions
  value = 0
  sampled = 0
  for solution, occurrences in sampled_solutions.items():
    # Invert and transform the solution because it is a string
    # Element 0 is at position n-1, element 1 is at posicion n-2, etc.
    x=[int(v) for v in solution[::-1]]
    value = objective_function(x) * occurrences
    sampled += occurrences
  return value/sampled 


==> code/qaoa_example.py <==
# Import Necessary Packages: General and Quantum Simulation
from qiskit.circuit import QuantumCircuit
from qiskit.visualization import plot_histogram
from qiskit_aer import Aer
from scipy.optimize import minimize

# The QAOA's Ansatz Wrapper
def build_ansatz(theta):
    # Omitted

# Classical objective function
def classical_obj_fn(theta, num_executions=1000):
    # Omitted

# The main program: Simulation, Parameters' and Solutions' Optimisation
quantum_device = Aer.get_backend('qasm_simulator')
qaoa_optimized_parameters = minimize(classical_obj_fn, [0.1,0.1,0.1,0.1], method='COBYLA') 
print(f'Parameters: {qaoa_optimized_parameters}')
final_circuit = build_ansatz(qaoa_optimized_parameters.x)
sampled_solutions = quantum_device.run(final_circuit, nshots = 1000).\
                        result().get_counts()
plot_histogram(sampled_solutions)


==> img/qaoa_example.py <==
# Import Necessary Packages
from qiskit.circuit import QuantumCircuit, Parameter
from qiskit.visualization import plot_histogram
from scipy.optimize import minimize
from qiskit_aer import QasmSimulator
import random
import math 

# The QAOA Ansatz Wrapper
def build_ansatz(theta):
    # Parameters of the QAOA Ansatz/Sampling
    num_qubits = 3
    num_executions=1000
    qaoa_depth = len(theta)//2
    # Construct the QAOA Circuit
    circuit = QuantumCircuit(num_qubits)
    gamma = theta[:qaoa_depth]
    beta = theta[qaoa_depth:]
    # Apply Walsh-Hadamard Transform
    for i in range(0, num_qubits):
        circuit.h(i)
    # Construct the Problem Hamiltonian
    for i in range(0,qaoa_depth):
        circuit.rz(2 * gamma[i],0)
        circuit.rz(2 * gamma[i],1)
        circuit.cx(0,1)
        circuit.cx(1,2)
        circuit.rz(2 * gamma[i],2)
        circuit.cx(1,2)
        circuit.cx(0,1)
        # Construct the Mixer Hamiltonian
        for qbit in range(0,num_qubits):
            circuit.rx(2 * beta[i], qbit)
    # Apply Measurement to all Qubits
    circuit.measure_all()
    # Execute the QAOA Circuit
    sampled_solutions = backend.run(circuit, nshots = num_executions).\
                        result().get_counts()
    return sampled_solutions

# The Polynom Wrapper
def polynom_function(theta):
    # Create the QAOA Ansatz and Sample
    sampled_solutions = build_ansatz(theta)
    # Compute the Estimation Value
    polynom = 0
    sampled = 0
    for solution, occurences in sampled_solutions.items():
        polynom += ((13 * float(solution[2])) + (14 * float(solution[1])) \
        + (9 * float(solution[0])) - (18 * float(solution[2]) * \
        float(solution[1])) - (18 * float(solution[2]) * \
        float(solution[0])) - (18 * float(solution[1]) * \
        float(solution[0])) + (36 * float(solution[2]) \
        * float(solution[1]) * float(solution[0])) - 9) * occurences
        sampled += occurences
    return -polynom/sampled 

# The Main Program
backend = QasmSimulator(method='density_matrix')
qaoa_optimised_parameters = minimize(polynom_function, \
random.sample(range(0, round(2 * math.pi)), 3), method='COBYLA') 
Sampled_Solutions = build_ansatz(qaoa_optimised_parameters.x)
print(f'[Sampled Solution: Probability] are: {Sampled_Solutions}')

